From Cloud to Edge: A First Look at Public Edge Platforms

Public edge platforms have drawn increasing attention from both academia and industry. In this study, we perform a first-of-its-kind measurement study on a leading public edge platform that has been densely deployed in China. Based on this measurement, we quantitatively answer two critical yet unexplored questions. First, from end users' perspective, what is the performance of commodity edge platforms compared to cloud, in terms of the end-to-end network delay, throughput, and the application QoE. Second, from the edge service provider's perspective, how are the edge workloads different from cloud, in terms of their VM subscription, monetary cost, and resource usage. Our study quantitatively reveals the status quo of today's public edge platforms, and provides crucial insights towards developing and operating future edge services.

==> do_git_lazy.sh <==
git add *
git commit -m "up"
git push


==> figs/detect_type_3.py <==
import os
import subprocess

if __name__ == '__main__':
    file_list = []
    for file in os.listdir():
        if os.path.isfile(file) and file.endswith("pdf"):
            file_list.append(file)

    # This is also a backup dir for unprocessing figures
    dirname = "tobeproc"
    if not os.path.exists(dirname):
        os.makedirs(dirname)

    for file in file_list:
        ret = subprocess.run(["pdffonts", file], stdout=subprocess.PIPE)
        ret = ret.stdout.decode("utf-8")
        if "Type 3" in ret:
            # Move all files into another folder
            subprocess.run(["cp", file, dirname])


==> lazy_git_push.sh <==
git add *
git commit -m "lazy commit"
git push

